Modeling and Optimization for Flexible Cylindrical Arrays-Enabled Wireless Communications

Flexible-geometry arrays have garnered much attention in wireless communications, which dynamically adjust wireless channels to improve the system performance. In this paper, we propose a novel flexible-geometry array for a $360^\circ$ coverage, named flxible cylindrical array (FCLA), comprised of multiple flexible circular arrays (FCAs). The elements in each FCA can revolve around the circle track to change their horizontal positions, and the FCAs can move along the vertical axis to change the elements' heights. Considering that horizontal revolving can change the antenna orientation, we adopt both the omni-directional and the directional antenna patterns. Based on the regularized zero-forcing (RZF) precoding scheme, we formulate a particular compressive sensing (CS) problem incorporating joint precoding and antenna position optimization, and propose two effective methods, namely FCLA-J and FCLA-A, to solve it. Specifically, the first method involves jointly optimizing the element's revolving angle, height, and precoding coefficient within a single CS framework. The second method decouples the CS problem into two subproblems by utilizing an alternative sparse optimization approach for the revolving angle and height, thereby reducing time complexity. Simulation results reveal that, when utilizing directional radiation patterns, FCLA-J and FCLA-A achieve substantial performance improvements of 43.32\% and 25.42\%, respectively, compared to uniform cylindrical arrays (UCLAs) with RZF precoding.

==> FP-CODE2/AS_SEL.m <==
function [H_sel] = AS_SEL(H,N,G,K,P_max,sigma_2)
for n=1:N
    ini_a(n)=H(n,:)*H(n,:)';
end
[~,indm_ini]=max(abs(ini_a));
H_sel=H(indm_ini,:);
for n=1:N-1 
    for g=1:G
        gain_a(g)=H(g,:)*inv(eye(K)+P_max/K/sigma_2*H_sel'*H_sel)*H(g,:)';
    end
    [~,indm_iter]=max(abs(gain_a));
    H_sel=[H_sel ;H(indm_iter,:)];
end
%F_SEL= H_sel/(H_sel'*H_sel+alpha*eye(K));
%H_SEL=H_sel';
end



==> FP-CODE2/AS_SWAP.m <==
function H_SWAP = AS_SWAP(H,N,G,K)
for k=1:N
    for n=1:G
        array_sel(k)=n;
        H_FIX2=H(array_sel,:);
        ecap(n)=det(eye(K)+H_FIX2'*H_FIX2);
    end
    [~,indm]=max(ecap);
    array_sel(k)=indm;
end
H_SWAP=H(array_sel,:);
end



==> FP-CODE2/Channel.m <==
function h = Channel(beta,phi_t,theta_t,psi,lambda,d,N,M,L,R)
h=zeros(N*M,1);
for l=1:L
    h=h+sqrt(1/L)*beta(l)*PW(theta_t(l),phi_t(l),psi,d,lambda,N,M,R);
end

end



==> FP-CODE2/Fig_G.m <==
clear all;
close all;
%rng(0)
f=3e9; % system frequency
lambda=3e8/f; % antenna wavelength
d=lambda/2; % inter-element spacing for virtual channel representation
d_min=lambda/2; % allowed minimal inter-element spacing in practice
K=16; % number of users
N=4; % number of movable antennas per circle
M=4; % number of circles
GG=8:4:32; % number of virtual antennas
L=3; % number of channel paths
sigma_2=1; % noise power
P_max=1; % transmit power
alpha=1; % regularized factor

realization=666;
for reali=1:realization
    beta=normrnd(0,1,L,K)+1i*normrnd(0,1,L,K); % path gains
    phi_t=unifrnd(-1,1,L,K); % BS path DoA-azimuth
    theta_t=unifrnd(-1,1,L,K); % BS path DoA-elevation    
    
    for gg=1:length(GG)
        H=[];
        H_G=[];
        G=GG(gg); 
        psi=[0:N-1]*2*pi/N;
        %Psi=[psi;psi;psi;psi];
        psi_G=[0:G-1]*2*pi/G;
        R=d_min/sqrt(2*(1-cos(2*pi/G)));
        for k=1:K
            H(:,k)=Channel(beta(:,k),phi_t(:,k),theta_t(:,k),psi,lambda,d,N,M,L,R);
            H_G(:,k)=Channel(beta(:,k),phi_t(:,k),theta_t(:,k),psi_G,lambda,d,G,M,L,R);
        end
    
       
        %% Fixed Antenna Position for Precoding (regularized zero-forcing)
        H_FIX=H;
        F_FIX= H_FIX/(H_FIX'*H_FIX+alpha*eye(K));
        pow_FIX=trace(F_FIX'*F_FIX)
        H_FIX=H_FIX';
        %% Flexible Precoding
        [pos_array,H_FLE,F_FLE]= RLS_COMP(eye(K),H_G',G,N,M,N*M,alpha);

        for k=1:K
            F_FIX(:,k) = F_FIX(:,k) / norm(F_FIX(:,k)); % normalization
        end

        for k=1:K
            F_FLE(:,k) = F_FLE(:,k) / norm(F_FLE(:,k)); % normalization
        end
        %% Antenna Selection-  Fast greedy selection
        % H_sel= AS_SEL(H,N,G,K,P_max,sigma_2);
        % 
        % F_SEL= H_sel/(H_sel'*H_sel+alpha*eye(K));
        %   H_SEL=H_sel';
        % 
        % for k=1:K
        %     F_SEL(:,k) = F_SEL(:,k) / norm(F_SEL(:,k)); % normalization
        % end


        %% SINR-sum rate calculation
        for k=1:K
            IUI_FIX=0;
            IUI_FLE=0;
            %IUI_SEL=0;
            for kk=1:K
                if kk~=k
                    IUI_FIX=IUI_FIX+abs(H_FIX(k,:)*F_FIX(:,kk))^2;
                    IUI_FLE=IUI_FLE+abs(H_FLE(k,:)*F_FLE(:,kk))^2;
                %    IUI_SEL=IUI_SEL+abs(H_SEL(k,:)*F_SEL(:,kk))^2;
                end
            end
            SINR_FIX(k) =abs(H_FIX(k,:)*F_FIX(:,k))^2/(sigma_2+IUI_FIX);
            SINR_FLE(k) =abs(H_FLE(k,:)*F_FLE(:,k))^2/(sigma_2+IUI_FLE);
         %   SINR_SEL(k) =abs(H_SEL(k,:)*F_SEL(:,k))^2/(sigma_2+IUI_SEL);
        end
        rate_FIX(reali,gg)=sum(log2(1+P_max/K*SINR_FIX))  % equal power allocation
        rate_FLE(reali,gg)=sum(log2(1+P_max/K*SINR_FLE))
      %  rate_SEL(reali,gg)=sum(log2(1+P_max/K*SINR_SEL));
    end
end
% rate_FIX_mean=mean(rate_FIX)
% rate_FLE_mean=mean(rate_FLE)
% rate_SEL_mean=mean(rate_SEL)
% 
% co1= [0, 161, 241]/255;
% co2=[29, 191, 151]/255
% co3= [70, 158, 180]/255
% co4=[253,185,106]/255
% co5=[214,64,78]/255
% figure
% plot(GG, abs(rate_FIX_mean), '^k-', 'linewidth', 1.1, 'markerfacecolor', co2,'markersize', 7.5)
% hold on
% plot(GG, abs(rate_SEL_mean), 'sk-', 'linewidth', 1.1, 'markerfacecolor', co5,'markersize', 7.5)
% hold on
% plot(GG, abs(rate_FLE_mean), 'ok-', 'linewidth', 1.1, 'markerfacecolor', co1,'markersize', 7.5)
% 
% grid on
% lgh=legend('Fixed Antenna Position','Fast AS','Flexible Precoding');
% set(lgh,'interpreter','latex', 'fontsize', 14);
% xlabel('Size of Movable Region $G$','interpreter','latex','fontsize',14)
% ylabel('Sum Rate [bit/s/Hz]','interpreter','latex','fontsize',14)


==> FP-CODE2/Fig_LL.m <==
clear all;
close all;
rng(0)
f=3e9; % system frequency
lambda=3e8/f; % antenna wavelength
d=lambda/2; % inter-element spacing for virtual channel representation
d_min=lambda/2; % allowed minimal inter-element spacing in practice
K=4; % number of users
N=4; % number of movable antennas
G_16=16; % number of virtual antennas 16 
G_64=64; % number of virtual antennas 64 
LL=1:1:15; % number of channel paths
sigma_2=1; % noise power
P_max=1; % transmit power
alpha=1; % regularized factor
I=100; % iteration number for OffG procedure
realization=2;
for reali=1:realization
    for ll=1:length(LL)
        L=LL(ll);
        beta=normrnd(0,1,L,K)+1i*normrnd(0,1,L,K); % path gains
        phi_t=unifrnd(-1,1,L,K); % BS path DoA-azimuth
        theta_t=unifrnd(-1,1,L,K); % BS path DoA-elevation
        phi_r=zeros(L,K);  theta_r=zeros(L,K); % user antenna is fixed, the angles are set to 0.
        for k=1:K
            H_16(:,k)=Channel(beta(:,k),phi_r(:,k),theta_r(:,k),phi_t(:,k),theta_t(:,k),lambda,d,G_16,L,0,0);
            H_64(:,k)=Channel(beta(:,k),phi_r(:,k),theta_r(:,k),phi_t(:,k),theta_t(:,k),lambda,d,G_64,L,0,0);
        end
        
        %% Fixed Antenna Position for Precoding
        array_sel=1:N;
        H_FIX=H_64(array_sel,:);
        F_FIX= H_FIX/(H_FIX'*H_FIX+alpha*eye(K));
        pow_FIX=trace(F_FIX'*F_FIX);
        H_FIX=H_FIX'; 
        
        for k=1:K
            F_FIX(:,k) = F_FIX(:,k) / norm(F_FIX(:,k)); % normalization
        end
        %% Flexible Precoding
        [F_FLE_16,H_FLE_16,x_16,z_16]= Flexible_Precoding(eye(K),H_16',G_16,N,alpha,phi_t,theta_t,beta,K,L,lambda,I,d,d_min);
        [F_FLE_64,H_FLE_64,x_64,z_64]= Flexible_Precoding(eye(K),H_64',G_64,N,alpha,phi_t,theta_t,beta,K,L,lambda,I,d,d_min);
         
        
        for k=1:K
            F_FLE_16(:,k) = F_FLE_16(:,k) / norm(F_FLE_16(:,k)); % normalization 
            F_FLE_64(:,k) = F_FLE_64(:,k) / norm(F_FLE_64(:,k));  
        end
        %% Antenna Selection-  Fast greedy selection
        H_sel_16= AS_SEL(H_16,N,G_16,K,P_max,sigma_2); 
        H_sel_64= AS_SEL(H_64,N,G_64,K,P_max,sigma_2);
        
        F_SEL_16= H_sel_16/(H_sel_16'*H_sel_16+alpha*eye(K));
        H_SEL_16=H_sel_16';
    	F_SEL_64= H_sel_64/(H_sel_64'*H_sel_64+alpha*eye(K));
        H_SEL_64=H_sel_64';
        for k=1:K
            F_SEL_16(:,k) = F_SEL_16(:,k) / norm(F_SEL_16(:,k)); % normalization
            F_SEL_64(:,k) = F_SEL_64(:,k) / norm(F_SEL_64(:,k)); 
        end
         
        
        %% SINR-sum rate calculation
        for k=1:K
            IUI_FIX=0; 
            IUI_FLE_16=0; 
            IUI_FLE_64=0; 
            IUI_SEL_16=0;
            IUI_SEL_64=0;
            for kk=1:K
                if kk~=k
                    IUI_FIX=IUI_FIX+abs(H_FIX(k,:)*F_FIX(:,kk))^2; 
                    IUI_FLE_16=IUI_FLE_16+abs(H_FLE_16(k,:)*F_FLE_16(:,kk))^2; 
                    IUI_FLE_64=IUI_FLE_64+abs(H_FLE_64(k,:)*F_FLE_64(:,kk))^2; 
                    IUI_SEL_16=IUI_SEL_16+abs(H_SEL_16(k,:)*F_SEL_16(:,kk))^2;
                    IUI_SEL_64=IUI_SEL_64+abs(H_SEL_64(k,:)*F_SEL_64(:,kk))^2;
                end
            end
            SINR_FIX(k) =abs(H_FIX(k,:)*F_FIX(:,k))^2/(sigma_2+IUI_FIX); 
            SINR_FLE_16(k) =abs(H_FLE_16(k,:)*F_FLE_16(:,k))^2/(sigma_2+IUI_FLE_16); 
            SINR_FLE_64(k) =abs(H_FLE_64(k,:)*F_FLE_64(:,k))^2/(sigma_2+IUI_FLE_64); 
            SINR_SEL_16(k) =abs(H_SEL_16(k,:)*F_SEL_16(:,k))^2/(sigma_2+IUI_SEL_16);
            SINR_SEL_64(k) =abs(H_SEL_64(k,:)*F_SEL_64(:,k))^2/(sigma_2+IUI_SEL_64);
        end
        rate_FIX(reali,ll)=sum(log2(1+P_max/K*SINR_FIX)); % equal power allocation 
        rate_FLE_16(reali,ll)=sum(log2(1+P_max/K*SINR_FLE_16)); 
        rate_FLE_64(reali,ll)=sum(log2(1+P_max/K*SINR_FLE_64)); 
        rate_SEL_16(reali,ll)=sum(log2(1+P_max/K*SINR_SEL_16));
        rate_SEL_64(reali,ll)=sum(log2(1+P_max/K*SINR_SEL_64));
    end
end
rate_FIX_mean=mean(rate_FIX) 
rate_FLE_16_mean=mean(rate_FLE_16) 
rate_FLE_64_mean=mean(rate_FLE_64) 
rate_SEL_16_mean=mean(rate_SEL_16)
rate_SEL_64_mean=mean(rate_SEL_64)

co1= [0, 161, 241]/255;
co2=[29, 191, 151]/255
co3= [70, 158, 180]/255
co4=[253,185,106]/255
co5=[214,64,78]/255
figure
plot(LL, abs(rate_FIX_mean), '^k-', 'linewidth', 1.1, 'markerfacecolor', co2,'markersize', 7.5)
hold on  
plot(LL, abs(rate_SEL_16_mean), 'ok-', 'linewidth', 1.1, 'markerfacecolor', co1,'markersize', 7.5)
hold on
plot(LL, abs(rate_SEL_64_mean), 'ok--', 'linewidth', 1.1, 'markerfacecolor', co1,'markersize', 7.5)
hold on
plot(LL, abs(rate_FLE_16_mean), 'sk-', 'linewidth', 1.1, 'markerfacecolor', co5,'markersize', 7.5)
hold on 
plot(LL, abs(rate_FLE_64_mean), 'sk--', 'linewidth', 1.1, 'markerfacecolor', co5,'markersize', 7.5)
 
grid on
lgh=legend('Fixed Antenna Position','Fast AS, $G=16$','Fast AS, $G=64$','Flexible Precoding, $G=16$','Flexible Precoding, $G=64$');
set(lgh,'interpreter','latex', 'fontsize', 14);
xlabel('Number of Channel Paths $L$','interpreter','latex','fontsize',14)
ylabel('Sum Rate [bit/s/Hz]','interpreter','latex','fontsize',14)
axis([1,15,2,9])

==> FP-CODE2/Fig_a.m <==
clear all;
close all;
rng(0)
f=3e9; % system frequency
lambda=3e8/f; % antenna wavelength
d=lambda/2; % inter-element spacing for virtual channel representation
d_min=lambda/2; % allowed minimal inter-element spacing in practice
K=4; % number of users
N=4; % number of movable antennas
G=36; % numbe of virtual antennas
L=15; % number of channel paths
sigma_2=1; % noise power
P_max=1; % transmit power
alphaa=[1e-2,1,1e2]; % regularized factor
I=100; % iteration number for OffG procedure
realization=10000;
for reali=1:realization
    beta=normrnd(0,1,L,K)+1i*normrnd(0,1,L,K); % path gains
    phi_t=unifrnd(-1,1,L,K); % BS path DoA-azimuth
    theta_t=unifrnd(-1,1,L,K); % BS path DoA-elevation
    phi_r=zeros(L,K);  theta_r=zeros(L,K); % user antenna is fixed, the angles are set to 0.
    for aa=1:length(alphaa)
        H=[];
        alpha=alphaa(aa); 
        for k=1:K
            H(:,k)=Channel(beta(:,k),phi_r(:,k),theta_r(:,k),phi_t(:,k),theta_t(:,k),lambda,d,G,L,0,0);
        end
        %% Fixed Antenna Position for Precoding
        array_sel=1:N;
        H_FIX=H(array_sel,:);
        F_FIX= H_FIX/(H_FIX'*H_FIX+alpha*eye(K));
        pow_FIX=trace(F_FIX'*F_FIX)
        H_FIX=H_FIX';
        %% Flexible Precoding
        [F_FLE,H_FLE,x,z]= Flexible_Precoding(eye(K),H',G,N,alpha,phi_t,theta_t,beta,K,L,lambda,I,d,d_min);
        pow_FFZF=trace(F_FLE'*F_FLE)
        for k=1:K
            F_FIX(:,k) = F_FIX(:,k) / norm(F_FIX(:,k)); % normalization
        end
        
        for k=1:K
            F_FLE(:,k) = F_FLE(:,k) / norm(F_FLE(:,k)); % normalization
        end
        %% Antenna Selection-  Fast greedy selection
        H_sel= AS_SEL(H,N,G,K,P_max,sigma_2);
      
        F_SEL= H_sel/(H_sel'*H_sel+alpha*eye(K));
          H_SEL=H_sel';
        
        for k=1:K
            F_SEL(:,k) = F_SEL(:,k) / norm(F_SEL(:,k)); % normalization
        end
        
        
        %% SINR-sum rate calculation
        for k=1:K
            IUI_FIX=0;
            IUI_FLE=0;
            IUI_SEL=0;
            for kk=1:K
                if kk~=k
                    IUI_FIX=IUI_FIX+abs(H_FIX(k,:)*F_FIX(:,kk))^2;
                    IUI_FLE=IUI_FLE+abs(H_FLE(k,:)*F_FLE(:,kk))^2;
                    IUI_SEL=IUI_SEL+abs(H_SEL(k,:)*F_SEL(:,kk))^2;
                end
            end
            SINR_FIX(k) =abs(H_FIX(k,:)*F_FIX(:,k))^2/(sigma_2+IUI_FIX);
            SINR_FLE(k) =abs(H_FLE(k,:)*F_FLE(:,k))^2/(sigma_2+IUI_FLE);
            SINR_SEL(k) =abs(H_SEL(k,:)*F_SEL(:,k))^2/(sigma_2+IUI_SEL);
        end
        rate_FIX(reali,aa)=sum(log2(1+P_max/K*SINR_FIX)); % equal power allocation
        rate_FLE(reali,aa)=sum(log2(1+P_max/K*SINR_FLE));
        rate_SEL(reali,aa)=sum(log2(1+P_max/K*SINR_SEL));
    end
end
for aa=1:3
[f_FIX(:,aa), x_FIX(:,aa)] = ecdf(rate_FIX(:,aa));   
[f_SEL(:,aa), x_SEL(:,aa)] = ecdf(rate_SEL(:,aa));  
[f_FLE(:,aa), x_FLE(:,aa)] = ecdf(rate_FLE(:,aa));  
end

co1= [0, 161, 241]/255;
co2=[29, 191, 151]/255
co3= [70, 158, 180]/255
co4=[253,185,106]/255
co5=[214,64,78]/255
figure
plot(x_FIX(:,1), f_FIX(:,1), '--', 'linewidth', 1.1, 'color',co2)
hold on
plot(x_FIX(:,2), f_FIX(:,2), '-', 'linewidth', 1.1,'color',co2)
hold on
plot(x_FIX(:,3), f_FIX(:,3), '-.', 'linewidth', 1.1, 'color',co2)
hold on
plot(x_SEL(:,1), f_SEL(:,1), '--', 'linewidth', 1.1,'color',co1)
hold on
plot(x_SEL(:,2), f_SEL(:,2), '-', 'linewidth', 1.1, 'color', co1)
hold on
plot(x_SEL(:,3), f_SEL(:,3), '-.', 'linewidth', 1.1, 'color', co1)
hold on
plot(x_FLE(:,1), f_FLE(:,1), '--', 'linewidth', 1.1, 'color', co5)
hold on
plot(x_FLE(:,2), f_FLE(:,2), '-', 'linewidth', 1.1,  'color', co5)
hold on
plot(x_FLE(:,3), f_FLE(:,3), '-.', 'linewidth', 1.1,  'color', co5)
hold on


 
lgh=legend('Fixed Antenna Position, $\alpha=10^{-2}$','Fixed Antenna Position, $\alpha=1$',...,
    'Fixed Antenna Position, $\alpha=10^2$','Fast AS, $\alpha=10^{-2}$','Fast AS, $\alpha=1$',...,
    'Fast AS, $\alpha=10^2$','Flexible Precoding, $10^{-2}$','Flexible Precoding, 1','Flexible Precoding, $10^{2}$');
set(lgh,'interpreter','latex', 'fontsize', 14);
xlabel('Sum Rate [bit/s/Hz]','interpreter','latex','fontsize',14)
ylabel('CDF','interpreter','latex','fontsize',14)


==> FP-CODE2/Flexible_Precoding.m <==
function [F,H,x,z]=Flexible_Precoding(y,T_Mat,G,N,alpha,phi,theta,beta,K,L,lambda,I,d,d_min)
 

[m,n]=size(y);
hat_x=zeros(G,n); %  待重构的谱域(变换域)向量
Aug_t=[];        %  增量矩阵(初始值为空矩阵)
r_n=y;  %  残差值
x=[];z=[];
MG=1:G;
for n=1:N
    pro=T_Mat'*r_n;
    product=[];
    for g=1:length(MG)
        product(g)=sum(abs(pro(MG(g),:)));
    end
    
    [val,pos]=max(product);   %最大内积系数对应的位置
    g_opt=MG(pos);
    x_ind(n) = mod(g_opt(1) - 1, sqrt(G)) + 1;
    z_ind(n) = ceil(g_opt(1) / sqrt(G));
    x(n)=(x_ind(n)-1)*d;
    z(n)=(z_ind(n)-1)*d;
    [x(n),z(n)]=OffG_Position_Refinement(x,z,K,L,phi,theta,beta,alpha,lambda,n,I,d_min);
    MG_temp=MG;
    g_cel=[];
    x_setind=[];z_setind=[];
    for gg=1:length(MG_temp)
        x_setind(gg) = mod(MG_temp(gg) - 1, sqrt(G)) + 1;
        z_setind(gg) = ceil(MG_temp(gg) / sqrt(G));
        if sqrt((x(n)-(x_setind(gg)-1)*d)^2+(z(n)-(z_setind(gg)-1)*d)^2)<d_min
            g_cel=[g_cel MG_temp(gg)];
        end
    end
    MG=MG(~ismember(MG, g_cel));
    Aug_t=[Aug_t,position_manifold(x(n),z(n),K,L,phi,theta,beta,lambda)];   %矩阵扩充
    T_Mat(:,g_opt)=zeros(m,1); %选中的列置零
    aug_x=(Aug_t'*Aug_t+alpha*eye(n))^(-1)*Aug_t'*y;
    r_n=y-Aug_t*aug_x;   %残差
    
end

H=Aug_t;
F=aug_x;
end

==> FP-CODE2/OLS_MMV.m <==
function [Lambda,Gain] = OLS_MMV(Y,PHI,L)
% Distributed orthogonal least squares for different sensing matrices
% sampling the common subspace.Written by Songjie Yang-9.13.2023.

[P,M]=size(Y);
G=size(PHI,2);
Lambda=[];
for l=1:L   
    for m=1:M
        for g=1:G
%             if ismember(g,Lambda)
%                 g=g+1;
%             end 
            PHI_G=PHI(:,[Lambda,g]);
            Res(g,m)=norm((eye(P)-PHI_G*((PHI_G'*PHI_G)\PHI_G'))*Y(:,m))^2;
        end 
    end 
    Res_com=sum(Res,2);
    [~,indm]=min(Res_com);
    Lambda=[Lambda,indm];
end

    PHI_G=PHI(:,Lambda);
for m=1:M

    Gain(:,m)=((PHI_G'*PHI_G)\PHI_G')*Y(:,m);
end

end


==> FP-CODE2/OffG_Position_Refinement.m <==
function [xn,zn] = OffG_Position_Refinement(x,z,K,L,phi,theta,beta,alpha,lambda,n,I,d_min)

Bx=[];
Bz=[];
H_re_t=[];
if n==1
    H_re_t=[];
else
    for t=1:n-1
        H_re_t=[H_re_t position_manifold(x(t),z(t),K,L,phi,theta,beta,lambda)];
    end
end
for iter=1:I
    %         if x(n)==0
    %             x(n)=1e-5;
    %         end
    %         if z(n)==0
    %             z(n)=1e-5;
    %         end
    H_re=[H_re_t position_manifold(x(n),z(n),K,L,phi,theta,beta,lambda)];
    F=inv(H_re'*H_re+alpha*eye(n))*H_re';
 
    F_T=F.';
    %         bx=kron(F_T(:,n),x(n)*par_b_x(x(n),z(n),K,L,phi,theta,beta,lambda));
    %          bz=kron(F_T(:,n),z(n)*par_b_z(x(n),z(n),K,L,phi,theta,beta,lambda));
    bx=kron(F_T(:,n),par_b_x(x(n),z(n),K,L,phi,theta,beta,lambda));
    bz=kron(F_T(:,n),par_b_z(x(n),z(n),K,L,phi,theta,beta,lambda));
    
    R=eye(K)-H_re*F;
    r=R(:);
    if n==1
        gamma_opt=0;
    else
        if Spacing_Constraint(0,bx,bz,r,x,z,n)>=lambda/2
            gamma_opt=0;
        else
            gamma_opt=binarySearch(@Spacing_Constraint,d_min,bx,bz,r,x,z,n);
        end
    end
    % gamma_opt=0;
    eta=bx'*r/(bx'*bx+gamma_opt);
    xi=bz'*r/(bz'*bz+gamma_opt);
    %         x(n) =x(n)+x(n)*real(eta);
    %         z(n) =z(n)+z(n)*real(xi);
    x(n) =x(n)+real(eta);
    z(n) =z(n)+real(xi);
end
xn=x(n);
zn=z(n);


end



==> FP-CODE2/PW.m <==
function g_s = PW(theta,phi,psi,d,lambda,N,M,R)
for m=1:M
    for n=1:N
        r_s(n,m)=-((m-1)*d)*cos(theta)-R*cos(psi(n))*sin(theta)*cos(phi)-R*sin(psi(n))*sin(theta)*sin(phi);   
        G_s(n,m)=exp(-1i*2*pi/lambda*(r_s(n,m))); 
    end
end
g_s=G_s(:);
end

==> FP-CODE2/RLS_COMP.m <==
function [pos_array,H,F]=RLS_COMP(y,T_Mat,G,N,M,s,gamma)


[K0,K]=size(y);
 

hat_x=zeros(G*M,K);
Aug_t=[];
r_n=y;
cic=zeros(M,1);
for t=1:s
    pro=T_Mat'*r_n;
    for i=1:G*M
        product(i)=sum(abs(pro(i,:)));
    end

    [val,pos]=max(product);


    Aug_t=[Aug_t,T_Mat(:,pos)];
    T_Mat(:,pos)=zeros(K0,1);
    aug_x=(Aug_t'*Aug_t+gamma*eye(t))^(-1)*Aug_t'*y;
    %   aug_x=pinv(Aug_t)*y;
    r_n=y-Aug_t*aug_x;
    pos_array(t)=pos;

    for m=1:M
        if ceil(pos/G)==m
            cic(m)=cic(m)+1;
        end
        if cic(m)==N
            T_Mat(:,(m-1)*G+1:m*G)=zeros(K0,G);
        end
    end

end
H=Aug_t;
F=aug_x;


end

==> FP-CODE2/Spacing_Constraint.m <==
function fun_g = Spacing_Constraint(gamma,bx,bz,r,x,z,n)
eta=bx'*r/(bx'*bx+gamma);
xi=bz'*r/(bz'*bz+gamma);
    x(n) =x(n)+x(n)*real(eta);
    z(n) =z(n)+z(n)*real(xi); 
for t=1:n-1
    spa(t)=sqrt((x(n)-x(t))^2+(z(n)-z(t))^2);
end
fun_g=min(spa);
end



==> FP-CODE2/binarySearch.m <==
function ff = binarySearch(f, d_min,bx,bz,r,x,z,n)
    % f: 目标函数
    % d: 阈值
    % 初始化界限
    lo = 0;
    hi = 1e4;
    % 允许的误差范围
    tolerance = 1e-3;

    % 二分查找
    while lo < hi
        mid = (lo + hi) / 2;
        if f(mid,bx,bz,r,x,z,n) >= d_min
            % 如果 f(mid) 满足条件，搜索左半部分
            hi = mid;
        else
            % 否则，搜索右半部分
            lo = mid;
        end

        % 检查是否达到了足够的精度
        if abs(hi - lo) < tolerance
            break;
        end
    end

    ff = lo;
end

==> FP-CODE2/cs_somp.m <==
function [pos_array,hat_x]=cs_somp(y,T_Mat,G,L)
% y=T_Mat*x, T_Mat is n-by-m
% y - measurements
% T_Mat - combination of random matrix and sparse representation basis
% m - size of the original signal
% the sparsity is length(y)/4

[m,n]=size(y);
s=L; %  测量值维数

hat_x=zeros(G,n); %  待重构的谱域(变换域)向量                     
Aug_t=[];        %  增量矩阵(初始值为空矩阵)
r_n=y;  %  残差值 

for n=1:s; %  迭代次数(稀疏度是测量的1/4)
    pro=T_Mat'*r_n; 
    for i=1:G
       product(i)=sum(abs(pro(i,:)));
    end
   
    [val,pos]=max(product);   %最大投影系数对应的位置
        x_ind(n) = mod(pos - 1, sqrt(G)) + 1;
    z_ind(n) = ceil(pos / sqrt(G));
    Aug_t=[Aug_t,T_Mat(:,pos)];   %矩阵扩充
   % T_Mat(:,pos)=zeros(m,1); %选中的列置零
    aug_x=(Aug_t'*Aug_t+1e-7*eye(n))^(-1)*Aug_t'*y;   
  %   aug_x=pinv(Aug_t)*y;  
    r_n=y-Aug_t*aug_x;   %残差 
    pos_array(n)=pos;   %纪录最大投影系数的位置
    
end

hat_x(pos_array,:)=aug_x;  %  重构的向量 


end

==> FP-CODE2/par_b_x.m <==
function bx = par_b_x(x,z,K,L,phi,theta,beta,lambda)
bx=zeros(K,1);
for k=1:K
    for l=1:L
       bx(k)=bx(k)+sqrt(1/L)*conj(beta(l,k))*(-1i)*2*pi/lambda*phi(l,k)*exp(-1i*2*pi/lambda*(phi(l,k)*x+theta(l,k)*z));
    end 
end
end



==> FP-CODE2/par_b_z.m <==
function bz = par_b_z(x,z,K,L,phi,theta,beta,lambda)
bz=zeros(K,1);
for k=1:K
    for l=1:L
       bz(k)=bz(k)+sqrt(1/L)*conj(beta(l,k))*(-1i)*2*pi/lambda*theta(l,k)*exp(-1i*2*pi/lambda*(phi(l,k)*x+theta(l,k)*z));
    end 
end
end



==> FP-CODE2/position_manifold.m <==
function b = position_manifold(x,z,K,L,phi,theta,beta,lambda)
b=zeros(K,1);
for k=1:K
    for l=1:L
       b(k)=b(k)+sqrt(1/L)*conj(beta(l,k))* exp(-1i*2*pi/lambda*(phi(l,k)*x+theta(l,k)*z));
    end 
end
end


